Forbidden subset sums in a linear range: an inverse theorem and the Erd\H{o}s-Graham irregularity problem

For $c>0$ let $f_c(n)$ be the largest size of a set $A\subseteq\{1,\dots,\lfloor cn\rfloor\}$ such that $n$ is not a sum of distinct elements of $A$. Erd\H{o}s and Graham asked whether $f_c(n)$ depends on $n$ in an irregular way (Erd\H{o}s Problem \#361). We prove that $f_c(n)=\lfloor cn\rfloor-\lceil n/2\rceil$ for $c\ge 1$, while for $0<c<1$ the ratio $f_c(n)/n$ has $\limsup$ equal to $c/2$, attained along odd $n$, and, along the integers $n$ whose least non-divisor equals a prime power $q$, tends to \[ \max\Bigl\{\frac cq,\; c-\frac12+\frac{1-c}{q}\Bigr\} \qquad\text{whenever } 2^{q-2}\min\{c,1-c\}\le 1 . \] Consequently $f_c(n)/n$ converges if and only if $c\ge1$; for $0<c<1$ it has at least two limit points, and arbitrarily many as $c\to0^+$ or $c\to1^-$. For $c=1/2$ the set of limit points is exactly $\{1/6,1/4\}$. The upper bounds follow from an inverse theorem of independent interest: if $s\ge1$, $q$ is the least positive integer not dividing $s$, and $\varepsilon>0$, then every $A\subseteq\{1,\dots,E\}$ with $|A|\ge E/q+\varepsilon T$ has a subset summing to $sT$, uniformly for all sufficiently large $T$ and all $E\le sT/2^{q-2}$. For $s=2$, this extends Alon's theorem on subsets of $\{1,\dots,N\}$ with no subset sum equal to $2N$. The results for $c\ge1$ and the $\limsup$, as well as the limits and the inverse theorem for $q\in\{2,3\}$, have been formalized and machine-checked in the Lean~4 proof assistant.

==> build.sh <==
#!/usr/bin/env bash
# Erdos #361 -- verification build (Linux / macOS / WSL), one module at a time.
# Usage:  bash build.sh   (from this folder). One log per step is written to logs/.
set -u
cd "$(dirname "$0")"
mkdir -p logs
export PATH="$HOME/.elan/bin:$PATH"

step() {  # step NAME CMD...
  local name="$1"; shift
  echo "=== $name : $*"
  local t0=$(date +%s)
  ( "$@" ) > "logs/$name.log" 2>&1
  local code=$?
  echo "[exit code: $code, $(( $(date +%s) - t0 )) s]" >> "logs/$name.log"
  echo "    -> exit $code (log: logs/$name.log)"
  return 0
}

if ! command -v elan >/dev/null 2>&1; then
  step 00_install_elan bash -c 'curl -sSfL https://raw.githubusercontent.com/leanprover/elan/master/elan-init.sh | sh -s -- -y --default-toolchain none'
fi
step 01_toolchain bash -c 'elan toolchain install leanprover/lean4:v4.31.0 && lean --version'
step 02_cache_get lake exe cache get
i=0
for m in Erdos361.Statement Erdos361.Core Erdos361.GoodCore Erdos361.Covering Erdos361.Freiman \
         Erdos361.InverseGlue Erdos361.InverseMain Erdos361.Asymptotics; do
  i=$((i + 1)); step "03_${i}_${m}" lake build "$m"
done
step 04_root            lake build Erdos361
step 05_challenge       lake build Challenge
step 06_solution        lake build Solution
step 07_axioms_original lake env lean CheckOriginal.lean
step 08_axioms_solution lake env lean Solution.lean
grep -nE "sorry|native_decide|^axiom " Erdos361/*.lean Solution.lean > logs/09_hygiene.log 2>&1
echo "Done. Results are in logs/."


==> checks/_common.py <==
"""Shared helpers for the Erdos #361 source checks (no Lean needed)."""
import re


def strip_comments(s: str) -> str:
    """Remove Lean line comments (--) and nested block comments (/- ... -/, incl. docstrings)."""
    out, i, depth, n = [], 0, 0, len(s)
    while i < n:
        if s.startswith('/-', i):
            depth += 1; i += 2; continue
        if depth > 0:
            if s.startswith('-/', i):
                depth -= 1; i += 2; continue
            i += 1; continue
        if s.startswith('--', i):
            j = s.find('\n', i); i = n if j < 0 else j; continue
        out.append(s[i]); i += 1
    if depth != 0:
        raise ValueError('unbalanced block comment')
    return ''.join(out)


def read(path: str) -> str:
    return open(path, encoding='utf-8').read().replace('\r\n', '\n').lstrip('﻿')


def norm(s: str) -> str:
    return re.sub(r'\s+', ' ', s).strip()


==> checks/compare_statements.py <==
"""Compare Challenge.lean with Erdos361/Statement.lean (definitions) and Solution.lean (statements).
Usage: python3 -I compare_statements.py <project root>"""
import os, re, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from _common import strip_comments, read, norm

root = sys.argv[1] if len(sys.argv) > 1 else '.'
st = norm(strip_comments(read(os.path.join(root, 'Erdos361', 'Statement.lean'))))
ch = norm(strip_comments(read(os.path.join(root, 'Challenge.lean'))))
so = norm(strip_comments(read(os.path.join(root, 'Solution.lean'))))
END = 'end Erdos361.Statement'
blk = lambda s: s[s.index('namespace Erdos361.Statement'): s.index(END) + len(END)]
print('[1] header  Statement:', repr(st[:st.index('namespace')]), ' Challenge:', repr(ch[:ch.index('namespace')]))
print('[1] definitions block identical:', blk(st) == blk(ch), '| length', len(blk(st)))
thms = lambda s, tail: {m.group(1): m.group(2).strip() for m in re.finditer(r'theorem (\S+)(.*?)' + tail, s)}
cth, sth = thms(ch, r':= by sorry'), thms(so, r':= (?:_root_\.)')
print('[2] theorems  Challenge:', len(cth), ' Solution:', len(sth), ' same names and order:', list(cth) == list(sth))
ok_all = len(cth) == 11 and list(cth) == list(sth)
for k in cth:
    ok = cth[k] == sth.get(k); ok_all &= ok
    print('    %-28s identical: %s' % (k, ok))
print('[2] ALL 11 IDENTICAL:', ok_all)
rest = ch[ch.index(END) + len(END):]
print('[3] preamble  Challenge:', repr(rest[:rest.index('theorem')].strip()))
print('    preamble  Solution :', repr(so[:so.index('theorem')].strip()))
for m in re.finditer(r'theorem (\S+).*?:= (_root_\.\S+)', so):
    print('    %-28s <- %s' % (m.group(1), m.group(2)))
residue = re.sub(r'theorem \S+.*?:= _root_\.\S+(?: [^#]*?)?(?=theorem|end Erdos361\.Statement)', '', so)
print('[4] Solution outside the 11 theorems:', residue)


==> checks/list_declarations.py <==
"""List the development's declarations and flag any that could change name resolution of the
Challenge statements inside `namespace Erdos361.Statement` (Lean tries Erdos361.Statement.x,
then Erdos361.x, then the root and opened namespaces).
Usage: python3 -I list_declarations.py <project root>"""
import glob, os, re, sys
from collections import Counter
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from _common import strip_comments, read

root = sys.argv[1] if len(sys.argv) > 1 else '.'
kw = (r'(?:private\s+|protected\s+|noncomputable\s+|nonrec\s+|partial\s+|@\[[^\]]*\]\s*)*'
      r'(theorem|lemma|def|abbrev|instance|structure|inductive|class|opaque|axiom|example)\s+([^\s:({\[⦃]+)?')
decls, exports = [], []
for f in sorted(glob.glob(os.path.join(root, 'Erdos361', '*.lean'))):
    stack = []
    for line in strip_comments(read(f)).split('\n'):
        t = line.strip()
        m = re.match(r'namespace\s+(\S+)', t)
        if m: stack.append(('ns', m.group(1))); continue
        m = re.match(r'section\b\s*(\S*)', t)
        if m: stack.append(('sec', m.group(1))); continue
        if re.match(r'end\b', t) and stack: stack.pop(); continue
        if re.match(r'export\b', t): exports.append((os.path.basename(f), t))
        m = re.match(kw, t)
        if m and m.group(2):
            ns = '.'.join(x[1] for x in stack if x[0] == 'ns'); nm = m.group(2)
            full = nm[7:] if nm.startswith('_root_.') else (ns + '.' + nm if ns else nm)
            decls.append((os.path.basename(f), m.group(1), full))
print('declarations found:', len(decls))
print('by top-level namespace:', dict(Counter(n.split('.')[0] if '.' in n else '<root>' for _, _, n in decls)))
idents = {'F', 'Fc', 'Avoids', 'Avoiders', 'Tendsto', 'atTop', 'nhds', 'Icc', 'card', 'Finset', 'Real', 'Nat'}
risky = ('Filter.', 'Topology.', 'Pointwise.', 'Erdos361.Statement.', 'Finset.', 'Nat.', 'Real.')
print('flagged (opened/parent namespace, or a statement identifier as last component):')
for f, k, n in decls:
    if n.startswith(risky) or n.split('.')[-1] in idents:
        print('   ', f, k, n)
print('root-level declarations:', [n for _, _, n in decls if '.' not in n])
print('export commands:', exports)


==> checks/scan_sources.py <==
"""Scan the development for constructs that could weaken a successful build.
Usage: python3 -I scan_sources.py <project root>"""
import glob, os, re, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from _common import strip_comments, read

root = sys.argv[1] if len(sys.argv) > 1 else '.'
files = sorted(glob.glob(os.path.join(root, 'Erdos361', '*.lean'))) + \
        [os.path.join(root, f) for f in ('Erdos361.lean', 'Solution.lean', 'Challenge.lean', 'CheckOriginal.lean')]
pats = {
    'kernel/trust options': r'set_option\s+(debug\.\S+|trustCompiler|backward\.\S+|Elab\.\S+|compiler\.\S+)',
    'any set_option': r'set_option\s+\S+',
    'axiom/sorry/admit': r'\b(axiom|sorry|admit|sorryAx)\b',
    'native/reduceBool': r'native_decide|ofReduceBool|ofReduceNat|Lean\.trustCompiler',
    'unsafe/extern/implemented_by/opaque': r'\bunsafe\b|@\[\s*extern|implemented_by|\bopaque\b',
    'metaprogramming': r'\bimport\s+Lean\b|\brun_cmd\b|\brun_elab\b|\brun_meta\b|#eval|\belab\b|\bmacro\b|\bmacro_rules\b|\bsyntax\b|addDecl',
    'instances': r'\binstance\b|attribute\s*\[\s*(local\s+|scoped\s+)?instance',
    'notation/coercions': r'\bnotation\b|\binfix[lr]?\b|\bprefix\b|\bpostfix\b|@\[\s*coe|\bunif_hint\b|default_instance',
    'scoped/local': r'\bscoped\b|attribute\s*\[\s*local',
    'namespaces': r'^\s*namespace\s+\S+',
    'imports': r'^\s*import\s+\S+',
}
for f in files:
    lines = strip_comments(read(f)).split('\n')
    print('=== %s (%d non-blank code lines)' % (os.path.relpath(f, root), sum(1 for l in lines if l.strip())))
    for k, p in pats.items():
        hits = sorted(set(l.strip() for l in lines if re.search(p, l)))
        n = sum(1 for l in lines if re.search(p, l))
        if hits:
            print('   %-36s %3d  %s' % (k, n, ' | '.join(hits)[:300]))

